High-precision baryon number cumulants from lattice QCD in a finite box: cumulant ratios, Lee-Yang zeros and critical endpoint predictions

We have performed high-statistics lattice simulations using 4HEX improved staggered fermions on $16^3 \times 8$ lattices. We calculated the Taylor expansion coefficients of the pressure with respect to the baryochemical potential to the tenth order at zero, and fourth order at purely imaginary chemical potentials. We used this data to construct rational function approximations of the free energy. We use a rational ansatz that explicitly satisfies the charge conjugation symmetry and the Roberge-Weiss periodicity, which are exact properties of the QCD free energy. We use this ansatz to estimate the position of Lee-Yang zeros in the complex chemical potential plane. The temperature dependence of the imaginary part of the Lee-Yang zeros is then fitted with ans\"atze motivated by the universal behavior of the free energy near a 3D Ising critical point. In principle, this allows one to estimate the temperature of the critical endpoint. We consider several sources of systematic errors. On this single lattice spacing we find that with $84\%$ probability, the chiral critical endpoint is either below $103$~MeV temperature or it does not exist. We also identify some caveats of the method, which do not disappear even with the extremely high statistics of this present study. We discuss to what extent these can be eliminated by future high statistics lattice analyses.

==> anc/original_simulated_data.txt <==
# T [MeV], B2 value, B2 std err, B4 value, B4 std err, B6 value, B6 std err, B8 value, B8 std err, B10 value, B10 std err, B4/B2 value, B4/B2 std err, B6/B2 value, B6/B2 std err, B8/B2 value, B8/B2 std err, B10/B2 value, B10/B2 std err  
100.003	0.002994647978862887	4.02166e-5	0.003046523482523227	6.69518e-5	0.002989984539992734	0.000256822	0.002723640005883161	0.00205728	0.01264651111095505	0.0300067	1.017322738440876	0.0202975	0.9984427422177603	0.0873637	0.9095025609378529	0.68802	4.223037632542414	10.0149
104.997	0.004650961743687616	5.03925e-5	0.004542042057779211	6.43286e-5	0.00423844577424726	0.000346464	-0.002190612707410666	0.00363293	-0.09317926778451024	0.0605502	0.9765812552519415	0.0160071	0.9113052327295034	0.0764647	-0.4710020912091594	0.780659	-20.03440856312678	12.9927
109.992	0.006811347854672614	7.37621e-5	0.006846014601624462	0.00011326	0.006994608021415678	0.000367863	0.005969817230206375	0.0038443	-0.006483959241386146	0.0744368	1.005089557557696	0.0182092	1.026905125190067	0.0558226	0.8764516741148457	0.564956	-0.9519348269576515	10.9311
115.013	0.009903801972337097	6.40568e-5	0.009768784908169932	9.60106e-5	0.009992964428124907	0.000475044	0.0077651155154183	0.00520125	-0.1073118849786034	0.0875063	0.9863671482381929	0.0109846	1.009002851231967	0.0493574	0.7840539963447886	0.526157	-10.83542313127249	8.82327
120.013	0.01388211441746494	6.06341e-5	0.01415982967905375	0.000153045	0.01492318871944763	0.000731524	0.01935996383066257	0.00796582	0.03282890662610279	0.126886	1.020005256637232	0.0121153	1.074993928927205	0.053478	1.394597627455513	0.574534	2.364834753472503	9.14074
124.998	0.01932199495328967	6.10275e-5	0.01919262593028683	0.000176879	0.01830628444579106	0.000861815	0.01736454940239395	0.00642153	-0.06735396833014101	0.109805	0.9933045721564678	0.00930198	0.9474324204123816	0.0439166	0.8986934032625624	0.33187	-3.485870299260876	5.68525
130.015	0.02653368314176916	6.87881e-5	0.02626280418531075	0.000170587	0.02465915218060391	0.000967429	0.006932957424676089	0.00771505	-0.01505217258074172	0.112841	0.9897911286943802	0.00712478	0.929352779591523	0.0364327	0.2612889204877203	0.290852	-0.5672854575189633	4.25226
135.005	0.03542398601495418	0.00010853	0.03469841203303985	0.000253816	0.03385411565851791	0.00136182	0.004892753906737514	0.0105714	-0.1700567959260967	0.166932	0.9795174382236932	0.00723767	0.9556834074015964	0.0394066	0.1381198012180799	0.298438	-4.800611536327602	4.71355
139.992	0.04734758228793106	5.10265e-5	0.04630217958155122	0.000192568	0.04082408267770062	0.00111163	0.0179991834752994	0.0111819	0.1707104273376537	0.214209	0.9779206739634028	0.00391743	0.8622210618789443	0.0237166	0.3801500014476432	0.236111	3.605472953181137	4.52389
145.017	0.06173910433000182	7.02688e-5	0.0590492912767793	0.000251216	0.04656962998298431	0.00125004	-0.02369594516990621	0.0128436	-0.6746823369095738	0.231393	0.9564325870546292	0.00416799	0.7542971426029259	0.0204067	-0.3838077248942415	0.208098	-10.92795796491196	3.74747
149.977	0.07938682056544767	8.36406e-5	0.07250891508258557	0.000351757	0.04098416804425521	0.00217653	-0.08538607645841145	0.016664	-0.8767572859805897	0.405002	0.9133621244197347	0.00488231	0.5162590937933741	0.0273334	-1.075569922692872	0.209669	-11.04411638777973	5.10262
154.985	0.1000282409406685	8.06474e-5	0.08493391301639223	0.000352032	0.02998171952385668	0.00231585	-0.1725793528723094	0.0199297	-0.1847651502636286	0.563634	0.8490993365240779	0.00367996	0.2997325479475367	0.0231219	-1.725306285998516	0.198966	-1.847129855789642	5.63506
160.004	0.1227573540574211	8.15655e-5	0.09589538557422633	0.000281417	0.001746593181021567	0.00216395	-0.2580054005453669	0.0265041	-1.738424918690544	3.46607	0.7811783359990819	0.00230787	0.01422801260610896	0.0176286	-2.101751072483056	0.21597	-14.1614727039276	28.2346
164.996	0.1471210006994041	7.75765e-5	0.1006218685333913	0.000357025	-0.03159148165281435	0.00283134	-0.2009331647756254	0.0404672	1.184453997724115	0.736048	0.6839395331396685	0.00243833	-0.2147312858302378	0.019238	-1.365768067239902	0.275064	8.05088323280357	5.00268
169.987	0.1708667098075993	0.0001246	0.1024074614449319	0.000410625	-0.07025517782276444	0.00342314	-0.04501464348585778	0.0431317	2.739454772026538	0.768954	0.5993412149168529	0.00257035	-0.4111694893749271	0.0200643	-0.2634488809232971	0.25244	16.03270043129666	4.5012
175.017	0.194336335133373	9.74203e-5	0.09740670231205482	0.000367751	-0.0846397604760216	0.00308994	0.08548560521390214	0.0436838	-0.03048817997191715	1.69491	0.5012274325601779	0.00195056	-0.4355323486878219	0.0158714	0.4398848272775824	0.224755	-0.15688357995942	8.72173
179.986	0.2154145744092218	8.52313e-5	0.09122717381404898	0.000310081	-0.09482702176855737	0.00264676	0.258610360189826	0.0403615	-0.6233692750687729	0.963269	0.4234958292132326	0.00153153	-0.4402070845420841	0.0123254	1.200523970576593	0.187392	-2.893811975249929	4.47167
185.015	0.234417234797373	0.000133917	0.0836788442098791	0.000329475	-0.08775672352743676	0.00297746	0.3049389668652254	0.0399529	-1.005360918913749	0.788584	0.3569654094853987	0.00152135	-0.374361226482739	0.0127633	1.30083851184752	0.170494	-4.288767077142468	3.36401
190.004	0.251133447238668	0.000175581	0.07647906688010636	0.00044196	-0.07824024366586678	0.00330319	0.2609225007590482	0.0396396	-0.6012762760644644	0.576506	0.304535567528062	0.0018808	-0.3115484796077765	0.0132426	1.038979489303458	0.158007	-2.394250079691829	2.29579
195.012	0.2656731571844402	0.000178338	0.06970532361590592	0.000459779	-0.06490896954512701	0.00320301	0.2671222145530219	0.0386236	-1.742998172006764	0.627294	0.2623724743388881	0.00183603	-0.2443188850278344	0.0121131	1.00545428595022	0.145507	-6.560686034218768	2.36134
200.019	0.2783894989852886	0.00011432	0.06402160520203107	0.000281433	-0.04918069654266083	0.00290542	0.172570055973656	0.0528083	-1.080515673834479	1.03545	0.22997133668973	0.00105183	-0.1766614643221861	0.0104483	0.6198870884234587	0.189697	-3.881309021255786	3.71941
205.007	0.2894579050494972	0.000153073	0.05942231215706816	0.000394415	-0.04500128643479079	0.00327198	0.21204200010196	0.0440547	-1.791427347610643	0.735247	0.2052882685891994	0.00142082	-0.1554674640068841	0.0113217	0.7325486587270812	0.152212	-6.188904556965923	2.53996
209.956	0.2988102793446687	0.000113105	0.05552785093709877	0.000241737	-0.03548317428978422	0.00157772	0.1493608009721529	0.0216679	-1.16059005515643	0.395616	0.1858297882485129	0.000830484	-0.1187481714738985	0.00528255	0.4998516158805556	0.0725172	-3.884036579001768	1.32391
220.048	0.3151005224865181	0.000110581	0.04987351202940091	0.00025567	-0.02276443609372498	0.00126071	0.07262833072613843	0.0117122	-0.3813397112995164	0.151758	0.1582781000673676	0.00084185	-0.07224499633985526	0.004011	0.2304925747282628	0.0371901	-1.210216055150567	0.481668
229.996	0.3275286657964727	0.000112768	0.0462505097547081	0.00015196	-0.01719144694497416	0.00147254	0.06644325960768617	0.0207136	-0.5149975105431167	0.331366	0.1412105705075851	0.000473084	-0.05248837350821982	0.00449741	0.2028624256326138	0.0632465	-1.572373854028208	1.01174
239.993	0.3380612318852117	8.61949e-5	0.04369329352311426	0.000135209	-0.01173304680893924	0.000490831	0.03201947972204258	0.00320342	-0.1167205052237691	0.0291241	0.1292466849258547	0.000418473	-0.03470686876312154	0.00145468	0.09471503000650118	0.00947972	-0.3452643906338287	0.0861487
249.955	0.3464611622176339	8.52157e-5	0.04165868693453846	8.1231e-5	-0.008766997178204087	0.000353109	0.02335997506161671	0.0033261	-0.1223153365917943	0.0457416	0.1202405679987012	0.000251822	-0.02530441542736899	0.00102046	0.0674245127854846	0.00960157	-0.3530419854533665	0.132029
260.021	0.3536283273553413	9.33756e-5	0.0403522682623221	7.98137e-5	-0.006949338167078583	0.00031785	0.01829982709378778	0.00210847	-0.06649797584967448	0.0184022	0.1141092642778427	0.000236228	-0.01965153136642129	0.000900068	0.05174875901669301	0.00596494	-0.1880448219377358	0.0520425
280.033	0.3653149002308765	7.07961e-5	0.03840313526962663	6.02234e-5	-0.004353365455833113	0.000173705	0.01108702078752149	0.00114378	-0.04145789776536815	0.0111735	0.1051233750535664	0.000174174	-0.01191674758703195	0.000476024	0.03034921592443824	0.00313211	-0.1134853731374413	0.0305892
299.995	0.3740162803079906	8.36733e-5	0.03739311194523508	4.95715e-5	-0.003086165876062684	0.000154875	0.00838657795591314	0.000832578	-0.0281176013714223	0.00800816	0.099977230708896	0.00013711	-0.008251421230972417	0.000414015	0.02242302914997994	0.00222563	-0.07517747983662194	0.0214092


==> anc/splined_simulated_data.txt <==
# T [MeV] ,B2 value, B2 std err, B4 value, B4 std err, B6 value, B6 std err, B8 value, B8 std err, B10 value, B10 std err ,B4/B2 value, B4/B2 std err, B6/B2 value, B6/B2 std err, B8/B2 value, B8/B2 std err, B10/B2 value, B10/B2 std err  
100.003	0.0029947777462638213	1.6179699624926707e-9	0.0030463348860986957	4.483948551838736e-9	0.0029685738733658796	6.675778286471003e-8	0.0025135705365066526	4.073939097556698e-6	0.007755164868280247	0.0008434565758795288	0.9992616470672394	0.0003231345142569896	1.0075588940353344	0.004407378264329922	0.6019599781814149	0.4371014730733475	1.2327916135938095	80.70565086328213
102.02312121212121	0.0035925097134369343	5.075924294553388e-9	0.003563464567781352	1.3667115096024839e-8	0.0034082880193391056	3.517667776398961e-8	0.0006492798947759964	3.913070327427391e-6	-0.014819177336281126	0.0007258839327533114	0.9981029476525373	0.0001893085177953008	0.9953895489631285	0.002610995928627856	0.6459939231719578	0.19361807725790608	-2.2693632006011653	46.42305368465446
104.04324242424244	0.004285778175345745	3.9862916011258544e-9	0.004202928963301701	8.467489803726748e-9	0.004027254759506174	5.3141340291408194e-8	2.2767449460958395e-5	6.8531634232099116e-6	-0.03333658554310803	0.0013273609127736937	0.9972891509239044	0.00011273626484821928	0.9873718837612416	0.0015418424172337743	0.6721330308326163	0.17492533946564026	-4.905399761590254	33.402807446420894
106.06336363636365	0.005071691792696686	1.780314609254774e-9	0.004962594713069443	2.7368241643391074e-9	0.0048172832110369756	6.580550312100333e-8	0.0004271090352713342	8.436890123003251e-6	-0.04803793136701575	0.0019956342151862434	0.9967611347927581	7.256664264098437e-5	0.9828897094303497	0.0009598219484516573	0.6840883060162035	0.20858922492420195	-6.762857019552817	31.318343273190777
108.08348484848484	0.005947476168689282	3.4167380066616007e-9	0.005840394908543591	9.015242418950558e-9	0.0057701824911014065	6.367658882011645e-8	0.001655380486916892	8.29346211841641e-6	-0.05916408642281991	0.002452366619953307	0.9964597771705148	5.379460237343319e-5	0.9813268369711281	0.0006846315229860198	0.6855707535755339	0.2199207354835553	-7.929273924668266	33.34928189272437
110.10360606060605	0.006920054787199606	4.333563233224894e-9	0.00683977333562805	1.1616395892063219e-8	0.006877761716869379	5.7126010549493005e-8	0.00350065763910744	7.758984285660909e-6	-0.06695592232533623	0.0026575006579226696	0.9963259559685916	4.614689209329617e-5	0.9820670773842526	0.0005856859280231307	0.6802913783634217	0.1940887797656293	-8.492189427116013	35.418493586355375
112.12372727272728	0.00801316889027042	3.3942824101229693e-9	0.007973730252366942	8.183506836858487e-9	0.008131830005510796	5.854720770676025e-8	0.005756016326552778	8.1985234686736e-6	-0.07165431068938015	0.0026982546835317444	0.996300549098405	4.307629334542981e-5	0.9844942416703986	0.000572913226547434	0.6719611852326803	0.14606769616194376	-8.539142477075444	35.51133921347983
114.14384848484849	0.009252237376392403	2.4918083926013862e-9	0.009256219223240733	5.8185917013990325e-9	0.00952419647419554	7.216141651328551e-8	0.008214532383962659	1.0029892814269337e-5	-0.07350012312976723	0.0027027513500473186	0.9963244344713724	4.0864361597020996e-5	0.9879921408302419	0.0005884207318935401	0.6642911790361243	0.09841942867921785	-8.157672024725954	33.07709231011293
116.1639696969697	0.010662679144056265	2.6669508822195737e-9	0.010701193812729924	7.843922963997208e-9	0.011046670240093513	9.147117554440251e-8	0.010669281646046885	1.244915165932389e-5	-0.07273423126131301	0.0027782784873407918	0.9963384899989105	3.783267043875667e-5	0.9919445858644578	0.0005990314675335384	0.6609923646265672	0.06691035563294435	-7.43531702024694	28.512542261512735
118.18409090909091	0.012269830300391546	2.999642164424323e-9	0.012322624727562678	1.0481898948731792e-8	0.012691182845981646	1.0443070387455252e-7	0.012914136668099596	1.3867780390632656e-5	-0.06959750669883304	0.002974182382198967	0.9962835935924361	3.366255956194553e-5	0.9957353877737218	0.0005896911120996662	0.665765738060229	0.05396313873161808	-6.459616413817799	22.727778548871584
120.20421212121212	0.014094018812773439	2.6031091126343975e-9	0.01413551962773072	1.035210389014333e-8	0.014457071493162438	1.0898744073290936e-7	0.014791164502720156	1.3567770609904388e-5	-0.0643308210571429	0.003269393461170355	0.9961006231633658	2.8823386511615162e-5	0.99874835755871	0.0005577454296425432	0.6796744251972298	0.050797151731779636	-5.318109155617929	16.7941560700743
122.22433333333333	0.01614778656286195	2.2763707694203155e-9	0.016156498310144617	1.0510789423498677e-8	0.016355186857978172	1.197380488604851e-7	0.01621735952191675	1.2733078355735474e-5	-0.05717504595105809	0.0035845843759469884	0.9957304566231167	2.410928221555992e-5	1.0003673062200973	0.000508088185124623	0.6976199142486715	0.049085647941343846	-4.098334195826727	11.674441534524325
124.24445454545454	0.0184430029109743	2.509230557042772e-9	0.01840231981966632	1.339950859551431e-8	0.018397374090499883	1.527238421264897e-7	0.017116187927484917	1.2965437059646082e-5	-0.048371052995394216	0.0038189604912818205	0.9951139718831059	2.0284410289355277e-5	0.9999760447585597	0.00044917954514919506	0.7136254258956773	0.045713041886305206	-2.887830484623584	8.035140932036555
126.26457575757577	0.020991537217427744	2.7182335069013936e-9	0.02088974320115782	1.7331466088049546e-8	0.02059547834079862	2.1622735630436286e-7	0.01741111592122019	1.5438621468885383e-5	-0.0381597138049667	0.003911682775441557	0.9941920468547498	1.7836730117339278e-5	0.9969583841747724	0.0003899349639246566	0.7217141808193693	0.040784082279713946	-1.774136972187895	6.141008075797907
128.28469696969697	0.023805609741872392	2.22847444248959e-9	0.023635688530556767	1.8449007767672353e-8	0.02296134475894538	3.061650629110784e-7	0.017025609704918124	2.0445658329710548e-5	-0.02678189999459138	0.00392792309319511	0.9929055594494658	1.6840263709543773e-5	0.9906981354694117	0.00033748455446433033	0.7159093997008696	0.035775545453033415	-0.8447926086990751	5.831734219395025
130.30481818181818	0.026912352828149622	2.5322596557741967e-9	0.026663919182529697	1.822955351182422e-8	0.025506818495011248	4.0553877621483527e-7	0.01588313548037426	2.7266463742358597e-5	-0.014478483179083516	0.004169551901337518	0.9911953875786703	1.6925866334602524e-5	0.9805791096431526	0.00029580294502158373	0.6902343032213016	0.03218688622335182	-0.18733634433650082	6.580818747909241
132.3249393939394	0.030359039214782182	5.34633581923428e-9	0.03000744115239579	2.2362395509043368e-8	0.02824374469906724	4.879457534111634e-7	0.01390715944938413	3.435590718770895e-5	-0.0014903349732587647	0.005310458346749397	0.9890024091537803	1.7360500928609505e-5	0.965985117696671	0.0002652096207603766	0.6387121120617872	0.030689846196450425	0.11069287072042666	7.636620943078998
134.3450606060606	0.03419436790209266	8.745423762806875e-9	0.03369991496071942	3.072187675763308e-8	0.031183968521184397	5.251474879673912e-7	0.011021147813743287	3.985230222563941e-5	0.009676969612398981	0.008369626583711454	0.9862675020862128	1.7235016279948195e-5	0.946299970630642	0.00024273975066122142	0.5553660469034487	0.030777019505725443	-0.03824391370769131	8.245592822529401
136.3651818181818	0.038467037890403635	8.35985096564475e-9	0.03777500112806496	3.5982902817232516e-8	0.03433933511143376	4.986971961355605e-7	0.007148566775247259	4.2406323865072734e-5	0.004577858858914603	0.013105321018412122	0.9829315442873845	1.576042899007866e-5	0.9209074794457415	0.0002233854996625421	0.4342193284274091	0.030909375986966043	-0.721685647800248	7.957693053069259
138.38530303030302	0.04322370410394673	3.512447795035633e-9	0.04226445135172789	3.020022750902928e-8	0.03771552481441174	4.16072408664286e-7	0.002203700307793998	4.235110770797296e-5	-0.03515395478111651	0.017167291611483896	0.978935413668712	1.2672709210285153e-5	0.889191455142645	0.00020220782603744885	0.26936965834479903	0.029170307247829756	-2.0254176688935184	7.0163650704396545
140.40542424242426	0.048447200391060534	3.3441679338848216e-9	0.047140419178401574	2.0147806185906914e-8	0.041125737606785395	3.3527315885663717e-7	-0.004185859321605347	4.311670482710967e-5	-0.1278870816027819	0.018516390040379735	0.9742199881416128	8.7460701543855e-6	0.8505357087220274	0.00017731876400589033	0.06114742595011202	0.024959514868283832	-3.888480284185275	6.735354717506294
142.42554545454544	0.05404551525206562	5.51959904928453e-9	0.05230516518822195	2.088989743625291e-8	0.044157444582988634	3.3538282908464323e-7	-0.012728733867333468	4.8779640693832055e-5	-0.29199013190116185	0.020756969879946085	0.9687261456175034	6.414761387414602e-6	0.8043240511845666	0.0001537341915822342	-0.17927681508684157	0.0199102823779065	-5.994688390216252	8.028972916811204
144.44566666666668	0.05997359027817836	3.38434170529104e-9	0.05765696577368698	3.436452282726695e-8	0.046385249359273704	4.631276446376867e-7	-0.024152710671012663	6.058055124629273e-5	-0.5280623154015762	0.03740458134221387	0.9619888637149068	9.922463358393873e-6	0.7499402935309347	0.00014809708365823057	-0.4396470944940182	0.015950665298242267	-8.002301376391738	9.740383069416184
146.46578787878786	0.06641675677479683	8.960051348295516e-9	0.06309409732729404	4.789044322783618e-8	0.04738375555189257	7.163297624953768e-7	-0.039185577074264066	7.637909723354589e-5	-0.7567746826954236	0.060091743690592545	0.9506599767431261	1.69592997489846e-5	0.686768246761811	0.00019427125032139375	-0.7077074419993459	0.014261890787434088	-9.569578632116805	9.644538265684014
148.4859090909091	0.07361327836552414	7.086256228744721e-9	0.0685157255279587	4.899891720465282e-8	0.0467275667770974	1.0438576143695806e-6	-0.05855512041871035	9.190471222227017e-5	-0.8786123882495185	0.054697787669897954	0.9302386645754883	1.5761944719521257e-5	0.6141671547503706	0.0003484628764727614	-0.9712018873307833	0.014842448132075489	-10.356061458096393	7.561814456007541
150.5060303030303	0.08151577168847642	9.541284313581082e-9	0.07384251147611241	5.103144112201977e-8	0.04399128665114028	1.3608254197352688e-6	-0.08298912804597222	0.00010373509324008581	-0.8491110329322378	0.06970654354567017	0.9016317595581723	1.561152943459068e-5	0.5301006687691445	0.0005772717186554061	-1.2178744602162586	0.016576183023585652	-10.094113096662516	9.164871255233619
152.52615151515153	0.08978329399969569	1.7017566801816943e-8	0.07901720693364374	6.988966389082351e-8	0.03874952068551063	1.579042055881267e-6	-0.1132153765995994	0.00011400244086561018	-0.6803823642763948	0.15114246199083578	0.873965308592315	2.1188831552520372e-5	0.430413205370406	0.0005625885997825269	-1.435469190383728	0.01780439561910358	-8.626678335950984	17.377187477819795
154.5462727272727	0.09816981985928083	5.966849134514802e-9	0.08398357202469137	8.92921858180994e-8	0.03075824241485925	1.6676823443814728e-6	-0.1489378720849519	0.0001363323959724347	-0.3912717555017063	0.2334505873294284	0.8546195723944677	1.2468358543942274e-5	0.31332727699820767	0.0003077514048443811	-1.6120672130655096	0.017549270693260927	-5.876954075991631	24.473231503811206
156.56639393939395	0.1068345096220095	1.680143159560283e-8	0.08868536687339448	7.773282887305536e-8	0.020451874053684576	1.712453372428261e-6	-0.18603097167603053	0.00019049229010143368	-0.01615280487923415	0.2879786160305683	0.8367147024022138	1.109446062599494e-5	0.19204099326877933	0.00040138489870318415	-1.7377252616931964	0.017066557651473035	-2.1842467394944958	25.777922424280895
158.58651515151516	0.11601707786998289	1.3151285844048827e-8	0.09305471585349626	5.254946237272189e-8	0.008423446861777942	1.811975154347182e-6	-0.2194737298319948	0.00028388924838473336	0.40697067081758337	0.3301146244023854	0.8084301534762078	1.0255048372360012e-5	0.0848109480530314	0.00035616020975919244	-1.8032175471626222	0.018209075778734884	1.9610188679017435	22.989102654214197
160.60663636363637	0.12568591278181568	7.86762518398421e-9	0.09680095663359213	9.697369341887696e-8	-0.004734007901069876	2.016723206055247e-6	-0.24424520101200642	0.0004048810543988299	0.8400948548153273	0.3673156280098862	0.7676452423483873	5.452146406918267e-6	-0.005596228495987486	0.00029702189167841623	-1.7993192946933412	0.02187374869517325	6.068204299062785	19.18722131951484
162.62675757575758	0.13556534614589622	1.9112382597116133e-8	0.09943307718680085	1.1458732229229053e-7	-0.01842745897506794	2.3087200866406473e-6	-0.25532443967522644	0.0005255347311988183	1.2452159303405739	0.3827664724447558	0.7251155594317076	1.1560288824117547e-5	-0.09697105531272121	0.0005745016779384312	-1.7168057295049035	0.027453898936000882	9.646671106854276	16.271260824569193
164.6468787878788	0.14541891778744867	5.695643344015359e-9	0.10071334200588591	1.0275267327654624e-7	-0.03206387510042531	2.6061212531967906e-6	-0.24769050028081585	0.0006126818891942555	1.5843300806198994	0.35049765927320986	0.6900295896114967	5.676860726978967e-6	-0.20261368820257225	0.0003303260473347107	-1.5464520768168608	0.03294465432723539	12.20578084414188	14.21098876901561
166.66700000000003	0.15516903737310844	1.9815532097059778e-8	0.10126761025078783	2.111636827925578e-7	-0.045050225017351266	2.792695228910473e-6	-0.21632243728793532	0.0006472708408666599	1.8194334888798829	0.28196210716188497	0.658860916442107	5.925103910351328e-6	-0.3052260429045351	0.00046714930621439773	-1.2790335618487585	0.035700927386051906	13.254895063791247	12.113102170015505
168.6871212121212	0.16477517414530468	1.775081862372925e-8	0.10183411597820816	1.4100627876799584e-7	-0.056811864784206446	2.777029036840452e-6	-0.15679471964198752	0.0006528665735089294	1.9140585141249726	0.30239158897923923	0.6241635681886412	9.200081611623116e-6	-0.37827161967461514	0.00055223970052901	-0.9062523349357089	0.03390234851332427	12.328516002162242	11.117903070934313
170.70724242424242	0.17426126869077782	1.3878519430216569e-8	0.10212475651330968	2.537364239062064e-7	-0.06705835257011145	2.619646256415241e-6	-0.07388479262052472	0.0007122160865717747	1.8554812932699434	0.595340804345608	0.5841154626524749	4.961021085229386e-6	-0.41466381372162325	0.0003235282368039642	-0.4480858317004899	0.029514944360250643	9.72804711147744	16.501313933738192
172.72736363636363	0.18370187951911582	2.538417252871101e-8	0.10104488975594426	3.7366469457543973e-7	-0.07572276132732234	2.4799296021929145e-6	0.020392087162464934	0.0008610068977752203	1.6496606693697984	0.9650318220971817	0.5434173106904779	6.6852057575016896e-6	-0.4298722494285311	0.00046483726105386663	0.04270561226575931	0.02636005039437431	6.644051602717681	26.176245549213668
174.74748484848487	0.1930877331700076	7.870925079167396e-9	0.09810631490678774	1.2159243823449148e-7	-0.08274419390013027	2.4792520570249063e-6	0.11382540432614925	0.0010209081737345368	1.3119998892248934	0.9951825337322241	0.5062071082280608	4.285539678608568e-6	-0.43809470514640936	0.0002685646467374161	0.5115270253507594	0.0253445046308373	4.105585619525149	28.20599848152552
176.76760606060606	0.20216479818205627	2.129236183257401e-8	0.09462554246454548	3.1727191982049314e-7	-0.08806175313282602	2.6519563125585667e-6	0.19420464348969121	0.001044752643412154	0.8835864190038054	0.7484529473628604	0.4724764950725354	2.331446368707713e-6	-0.4422031333446881	0.00033655619182158624	0.9037834359422054	0.02415268294087105	2.19749813952513	21.460234093064123
178.78772727272727	0.21065937190013584	1.4073310688060155e-8	0.09210919871091902	1.895030443359858e-7	-0.0916145418697009	2.930944232023359e-6	0.25012120142643973	0.0008528183392038835	0.4100914128091475	0.4894994909061754	0.4410868937414697	2.9491181842924823e-6	-0.4418075663871269	0.0003095929650788207	1.1666492368776304	0.019714543327488922	0.7409616339895186	12.828489318732391
180.80784848484848	0.21860953538406686	1.1699532567666888e-8	0.09035028503841672	1.4181970777123176e-7	-0.0933416629550459	3.1661658115748025e-6	0.2805801568124899	0.0006398109086206625	-0.06281397525644383	0.3771346924995565	0.41157306687267603	1.7748412250088357e-6	-0.43410709337744646	0.00012596677738208203	1.290340575361421	0.013810048707054892	-0.44286335470221316	7.796322486739596
182.8279696969697	0.22627087829658443	3.05427692603505e-8	0.08794651710528638	3.5129671693847426e-7	-0.09318251175909437	3.1761465241254377e-6	0.2918625172130342	0.0006471119149832853	-0.48949307824108473	0.3685945384182467	0.38416421773186815	1.9057200098646863e-6	-0.413814657357864	0.00029648568062729555	1.3094607139153747	0.011515282464599262	-1.5328161658314807	6.767261253856968
184.8480909090909	0.23378269088198178	1.640848256656741e-8	0.08420205794949678	9.995451048211707e-8	-0.09118308861256513	2.8790340276082588e-6	0.290398251528912	0.0008788062111875967	-0.8368773498644083	0.3279417488818979	0.3590462419494725	2.2269875041637387e-6	-0.37915804358935246	0.0001706187235274956	1.260651431609257	0.014341685454068562	-2.65872529297632	6.3377938521825845
186.86821212121214	0.24098437228508163	3.286779113157513e-8	0.08023632069860749	3.2725465403919313e-7	-0.0876541343719139	2.412845399369252e-6	0.2826173286609627	0.0010917435289706117	-1.1031096514480272	0.24572134035392468	0.33611625486126206	2.0372228989847783e-6	-0.34230099200590025	0.00021131278858465213	1.1805545075128339	0.018639267256793705	-3.7622106412592924	4.958765257374067
188.88833333333332	0.24768835762011235	3.478682581066223e-8	0.0773153845867375	3.008616745596144e-7	-0.08294678731979341	1.968190125871255e-6	0.2745442192750106	0.0010022979768783903	-1.291095471914998	0.18361300018310395	0.3152020629053126	2.408678538850372e-6	-0.31791145395055087	0.00024237547242223482	1.1046863311183075	0.018352406072096986	-4.739720994210608	3.4289730007177943
190.90845454545453	0.2539134671008615	2.7470836452289378e-8	0.07527438270038778	2.037544501705669e-7	-0.07741218573885611	1.6952380660983334e-6	0.2677511781765065	0.0007293737935353795	-1.4037403001883981	0.1804692908773114	0.29613147251969796	3.1625208417933593e-6	-0.30409803625578513	0.00017607119441547556	1.04639101663855	0.013395356018046017	-5.4877051353605655	2.739338603673835
192.92857575757574	0.259805843420839	3.883723788318891e-8	0.07306645605567175	3.7877571534019556e-7	-0.07140146791175465	1.6578019604816604e-6	0.2610576354030967	0.0006049501878743637	-1.443970781068591	0.21432038143856486	0.2787322978956267	2.785467153064406e-6	-0.28381897200155976	0.0002617864989911758	0.9987252206053727	0.009482209157880677	-5.902619226372466	2.9422846065935238
194.94869696969698	0.26545870392007925	2.4274790746449757e-8	0.0701615848401305	1.7606822028354662e-7	-0.06526577212114151	1.8164304462311788e-6	0.2532422254473584	0.0007652393835846124	-1.4187635969427272	0.22911297356014707	0.26287570953403433	1.567149743775219e-6	-0.2467236839994019	0.00014877693899130424	0.9539981064000735	0.010162853977699384	-5.922178698044495	3.196966290142018
196.9688181818182	0.27084573543630336	9.837323310353156e-9	0.06718533831920957	1.290755164800337e-7	-0.059356236649669505	2.040511579073507e-6	0.24308358280186892	0.0010450290661374875	-1.3439267752070838	0.20662336236198403	0.2485779661489081	1.5938482895877365e-6	-0.20672127911938204	0.00016114040319984368	0.9045188374039514	0.014022808680944366	-5.622169625752843	2.989749480370625
198.98893939393938	0.27592917170122216	1.082085577394334e-8	0.06483534516275241	1.1710690171589437e-7	-0.0539972288574832	2.1570239523634427e-6	0.22952209391441963	0.00110715424979715	-1.2364321693511349	0.15955050268809645	0.23587338509485223	1.1956834016700406e-6	-0.18174301585680144	0.00015821574256380557	0.8430427556458311	0.015833398888063545	-5.10722607469686	2.3819434315748094
201.00906060606061	0.28071135365511274	1.1669035415789192e-8	0.06306075907404352	7.643863604916931e-8	-0.04926336158548745	2.085518417300679e-6	0.21300718108311903	0.0008822966756346568	-1.1132516328643491	0.10878716061085565	0.2245982603896064	1.2845983043682179e-6	-0.1728096958176995	9.492452624799165e-5	0.7695344760319311	0.013148279914010578	-4.481982110075859	1.6494449263415205
203.02918181818183	0.2852164715263005	8.6317513828948e-9	0.06140475319367881	1.5438846431123025e-7	-0.04509318838181949	1.8534999328149377e-6	0.1948103472282051	0.0005638280551805354	-0.9913069110559501	0.07004359295875257	0.21442865931560368	2.412697014563383e-6	-0.167257118186238	0.00016527680131028249	0.6897942869881187	0.008385100103514743	-3.85104893103907	1.0438885520905932
205.04930303030307	0.28946893511638483	5.7161482524732814e-9	0.05960903635425961	1.326831024695483e-7	-0.04142389547389183	1.5326280093673226e-6	0.17621135672599678	0.0003345144207001002	-0.8817758378255334	0.046651204741289504	0.20510967868402863	1.6431115481971503e-6	-0.15585102618371732	0.0001256333582912925	0.6097900821415639	0.004493572787474667	-3.2938172504101884	0.6579354928751511
207.06942424242425	0.2934931542269654	5.8944963932588055e-9	0.05780294612437863	6.132084085816873e-8	-0.038192669089117275	1.205569612432713e-6	0.1584899739528143	0.0002511447328836869	-0.7848483950573494	0.033435128361772114	0.1966007672664538	7.721595962357912e-7	-0.1404864553221219	4.498930141874066e-5	0.5354897551194431	0.0027976386080025995	-2.8162590733892654	0.4308601797177875
209.08954545454546	0.2973124018395488	7.847322510291982e-9	0.0561434081726504	3.850377545666856e-8	-0.03533669545490831	9.416723050397802e-7	0.14278260449295538	0.0002404322143096232	-0.6994752216077961	0.02614745707510647	0.18889660064057096	7.294002369122768e-7	-0.12490865455024554	2.8169067212371645e-5	0.4724576586472411	0.0025564047118357136	-2.4110602449944603	0.3021170102443205
211.10966666666667	0.30094144076318335	9.070173062121507e-9	0.05466657469896846	4.514533958301147e-8	-0.03279316079867763	7.811224442376086e-7	0.1291524779276102	0.00022001035638485877	-0.6246069563332771	0.021957946651146462	0.18194741370384307	6.69371299856196e-7	-0.11082007651233022	2.7647240385570043e-5	0.42122517784118424	0.00242870956759475	-2.070906610243959	0.2299509034454259
213.12978787878785	0.3043911767037347	8.858523839520379e-9	0.05335385920869444	5.4640925139198045e-8	-0.03049925134783792	7.275884314876107e-7	0.11717642352144847	0.00017738569821521908	-0.5591942380901956	0.01912204645864031	0.17567326855822268	7.345339964417314e-7	-0.09853622669410396	2.724816874464545e-5	0.3789065875999971	0.0020227965850122378	-1.7884840141559448	0.1872144895473016
215.14990909090912	0.30767249623649545	7.679828021701892e-9	0.05218640371261575	5.6506443486151995e-8	-0.028392157160819102	7.493500514827845e-7	0.10642888360004571	0.00013060947421326667	-0.502187705734951	0.016690746954312767	0.1699936524560848	1.0268674971508108e-6	-0.08834618657999538	2.980055957215796e-5	0.34255106032424926	0.0015047009285036074	-1.556478301748584	0.15769384586954077
217.1700303030303	0.31079628593675795	6.425847812789847e-9	0.05114535022152	5.0000768776250385e-8	-0.02642111792311006	7.937054320302768e-7	0.09656457871775698	9.42692854182087e-5	-0.4525379981239498	0.014262243577082414	0.16483298862697998	1.1157825249965458e-6	-0.08042725035935215	2.784503122560789e-5	0.3095809652438474	0.0010816215795804898	-1.3675753180400754	0.13294277867018778
219.1901515151515	0.31377343237981503	5.872523413430089e-9	0.05021184074619463	3.901294140520791e-8	-0.024574111950315267	8.219869781311921e-7	0.0874963177992941	6.798358641639867e-5	-0.4091957541135917	0.011775417047412511	0.16014046570903132	8.730169131607288e-7	-0.07439583887508329	1.966909053789861e-5	0.27929112189168315	0.0007722884376718418	-1.2144609080485869	0.10962565097796168
221.21027272727272	0.31661482214095926	6.34648789904009e-9	0.04936701729742713	2.8288410395471888e-8	-0.022846887086834678	8.158561845623951e-7	0.07918867270004762	4.9329165571284434e-5	-0.37111161256027964	0.009345130071797391	0.15587302287040825	5.440724702173767e-7	-0.06969284323027022	1.2501418188699386e-5	0.251562347899174	0.0005504169296367274	-1.0898209167923003	0.08736875641167711
223.23039393939393	0.3193313417954833	7.598228004500056e-9	0.048592021886005046	2.0994314710950973e-8	-0.021235191177068204	7.712195366425864e-7	0.07160621527540774	3.633531786597115e-5	-0.3372362123204158	0.007139340452382894	0.15198760194326136	3.5189195581675534e-7	-0.06575909419561357	1.1768342085807602e-5	0.22627566231466212	0.00039442449762488205	-0.9863411892893953	0.06712023898683768
225.25051515151517	0.3219338761992699	8.882043548813636e-9	0.04786800097974236	1.7623850754604555e-8	-0.019734772065415747	6.935448097097974e-7	0.06471351738076471	2.7427196412141688e-5	-0.3065204251973008	0.005297999707718616	0.14844114475974127	3.2030523140106036e-7	-0.06203542254181377	1.60474623239804e-5	0.20331208418648958	0.0002868745174334271	-0.8967075705580508	0.050018558909413896
227.27063636363636	0.32443167879095647	9.400190947154355e-9	0.04718032998016997	1.6418287149356592e-8	-0.018341377596277294	5.938490259331053e-7	0.05847515087150901	2.13726970180722e-5	-0.27813614860145464	0.0038690978300081045	0.1451914922000701	3.089750237950275e-7	-0.058071423964857094	1.8800492271125606e-5	0.18255263256299945	0.00021394017105105158	-0.8146651063785832	0.03662189849263673
229.2907575757576	0.32682933759509636	9.028123163961361e-9	0.04652647790066523	1.5658532573602918e-8	-0.017050755614052684	4.853580684587284e-7	0.052855687603030624	1.7232875815742538e-5	-0.2518873536718566	0.002789706490687569	0.14220048441462682	2.493704867718566e-7	-0.053900517366206324	1.7220933349956155e-5	0.16387832649253284	0.00016490296165022175	-0.738670526069291	0.026450653770963086
231.31087878787878	0.32913061200375693	8.040473485505491e-9	0.04590606172249454	1.4669917797423875e-8	-0.015858653963141917	3.8083795289056673e-7	0.0478196994307201	1.4315899947042997e-5	-0.22769027528552208	0.0019906969747031013	0.13943107318523953	1.774738910353045e-7	-0.0496906044579022	1.276085380849639e-5	0.147170185023433	0.00013168587102743929	-0.6684902118083855	0.01887670932684145
233.33100000000002	0.33133926140900594	6.844894167634998e-9	0.045318698426924216	1.343480251106624e-8	-0.014760820487944835	2.905977561050137e-7	0.043331758209967444	1.2134531309075055e-5	-0.20546114831946366	0.0014131545656725652	0.13684621033812086	1.413533825634418e-7	-0.04560959232154207	7.927597727036853e-6	0.13230922720404117	0.00010842115949150981	-0.6038905980651832	0.013363440245564283
235.35112121212123	0.33345904520291103	5.82393113213171e-9	0.044764004995220645	1.2223913623221638e-8	-0.013753003032861418	2.2116420240019014e-7	0.03935643579616314	1.0367143358547934e-5	-0.18511620765069636	0.0010073776834488076	0.13440884784089616	1.5034173057079031e-7	-0.04182538726835133	4.485724099615899e-6	0.11917647208270032	9.10528081998609e-5	-0.5446381193090065	0.009456869535988656
237.3712424242424	0.33549372277753975	5.228022755925667e-9	0.0442415984086502	1.1323797199995119e-8	-0.01283094944229158	1.7462790697953028e-7	0.03585830404469743	8.822270975270134e-6	-0.16657168815623397	0.0007319259210298097	0.13208891457546895	1.7145589750705536e-7	-0.038467887532726314	2.709534722608541e-6	0.10765293870775254	7.697360394287439e-5	-0.49049921000917546	0.0067772443986300526
239.39136363636362	0.33744705352495996	5.1196227531283485e-9	0.04375109564847923	1.0860384044619291e-8	-0.011990407560635213	1.4866127676972852e-7	0.032801934810960484	7.4066933847362625e-6	-0.14974382471308992	0.0005527169808160325	0.12988199832605016	1.7686916370131935e-7	-0.03552720956425885	1.888739579784513e-6	0.0976196461275398	6.469686637626215e-5	-0.4412403046350081	0.005011039902682559
241.41148484848486	0.3393227968372391	5.368447149940628e-9	0.04329211369597409	1.07186689178721e-8	-0.011227125232292242	1.3720806857305593e-7	0.03015189995034261	6.0970501398094485e-6	-0.13454885219827833	0.00044217251021491167	0.12778958404359916	1.616238455118446e-7	-0.03296134386718614	1.4856950561834365e-6	0.08895761339040432	5.356281770146804e-5	-0.39662783765582454	0.0039033900719639917
243.43160606060607	0.34112471210644485	5.697845352415238e-9	0.042864269532401154	1.0558503399228483e-8	-0.010536850301662615	1.3184460455403876e-7	0.027872771318234145	4.914990161498627e-6	-0.12090300548881348	0.00037841283659243775	0.12581315667907544	1.33139184016096e-7	-0.030728280945745444	1.2186187461821816e-6	0.08154785954468859	4.347959479409879e-5	-0.3564282435409459	0.003250946379786152
245.45172727272728	0.3428565589291734	5.78287584233418e-9	0.042467175745971364	9.927329008416421e-9	-0.009915326581359407	1.2382366672117734e-7	0.025929120770025335	3.9058538388309425e-6	-0.10872251946170912	0.000344500601571884	0.12395420118343829	1.0254681298767029e-7	-0.02878601130417392	9.761493411058395e-7	0.07527140363873469	3.4698903780391365e-5	-0.3204079567596916	0.002895163652750606
247.47184848484846	0.34452212531950094	5.4737544358739035e-9	0.04209983454742591	8.580617855776047e-9	-0.009357737701707619	1.0827217297278635e-7	0.024285520161106463	3.1208881878196578e-6	-0.09792362899397938	0.0003277332946796594	0.12221420250764721	7.874735686592697e-8	-0.02709252544670877	7.467216150571659e-7	0.07000926472088496	2.762631706170595e-5	-0.2883334117813818	0.0027160133834695
249.49196969696973	0.34612525657529836	4.967900706347518e-9	0.04176001775210524	6.7785463877546176e-9	-0.008858138080790539	8.764536904194317e-8	0.02290654134686773	2.602995069527172e-6	-0.08842256896263759	0.00031898468633829877	0.12059464560266143	6.518815871893063e-8	-0.025605813877587112	5.627565089642531e-7	0.06564246183948132	2.2666212787053046e-5	-0.2599710430753346	0.0026261244522117755
251.51209090909092	0.34766980487778126	4.585908587033762e-9	0.041445349328352844	4.996732063364024e-9	-0.008410446448083777	6.761390879446031e-8	0.021756756182699528	2.3760124672234386e-6	-0.08013557424469858	0.00031209516020657096	0.11909701541944052	5.9362138199180185e-8	-0.024283867101046245	4.596663128467605e-7	0.062052014042866394	2.0101356773651847e-5	-0.23508728511087273	0.002565351257474578
253.53221212121213	0.34915962240816595	4.6370501501482695e-9	0.04115345324451215	3.730876320035202e-9	-0.008008581533062893	5.439473369903973e-8	0.020800736523992055	2.437528822639253e-6	-0.07297887971717573	0.0003033109448667156	0.11772279690894376	5.5027779492408403e-8	-0.02308467562132329	4.4967494630040227e-7	0.059118940379382166	2.0007126875516996e-5	-0.21344857235731407	0.002495769255479958
255.55233333333334	0.3505985613476684	5.333208734910255e-9	0.040881953468926646	3.366968720476422e-9	-0.007646462065203472	5.295984456001553e-8	0.020003054226135603	2.7552304313151092e-6	-0.06686872025708317	0.00029077224485881753	0.1164734660099364	4.715270991338801e-8	-0.021966245545948716	5.104586809775379e-7	0.0567242598973709	2.2200379800079174e-5	-0.19482133928397913	0.0023970979085967954
257.57245454545455	0.35199047387750476	6.733325041733666e-9	0.04062847396993979	4.093155273963106e-9	-0.007318006773981091	6.579657832454056e-8	0.019328281144520443	3.266781897045146e-6	-0.06172133074143479	0.00027405027106229844	0.11534471739860364	4.0279899597836666e-8	-0.020896592391165213	5.94091280614488e-7	0.05474899164517484	2.6222960372835037e-5	-0.17897202036018758	0.0022625510426880035
259.5925757575758	0.35333921217889114	8.718356192577742e-9	0.04039063871589506	5.853270932072648e-9	-0.007017134388871324	9.221938996422385e-8	0.01874098913453685	3.883239645416326e-6	-0.05745294604724451	0.0002537331704245454	0.11431654155246751	5.018035912454706e-8	-0.01987092119120498	6.625551050143782e-7	0.053074154671136194	3.135985325002922e-5	-0.16566705005525945	0.0020951146133829928
261.61269696969697	0.35464862843304346	1.0996747757375666e-8	0.04016607167513591	8.342036258868379e-9	-0.006737763639349762	1.282331394312025e-7	0.018205750051575115	4.495998496442824e-6	-0.05397980105152647	0.00023106085503666308	0.11336628781232015	8.93671859713656e-8	-0.018889009721397926	6.963199891411589e-7	0.05158076802359724	3.669197707936569e-5	-0.15467286283851484	0.001904251881275395
263.6328181818182	0.35592257482117806	1.314041874669771e-8	0.03995239681600582	1.1041918275522395e-8	-0.006473813254891969	1.6694788368867055e-7	0.01768713575102548	4.9872712962957625e-6	-0.051218130631294385	0.0002076087305563554	0.11247130551895354	1.5868211933041037e-7	-0.0179506357570739	6.894808921420916e-7	0.050149850750900136	4.118362110875304e-5	-0.14575589317927318	0.001703035996046029
265.6529393939394	0.3571649035245105	1.4651259570332836e-8	0.039747238106848215	1.330165547937842e-8	-0.006219201964973535	1.9954517381584027e-7	0.017149718088278258	5.244101608127992e-6	-0.04908416966356241	0.00018502032397793865	0.11160894401315972	2.445005177421714e-7	-0.017055577073562814	6.457066759939667e-7	0.04866242190138714	4.3804524243077086e-5	-0.13868257554685476	0.0015057099895111415
267.6730606060606	0.3583794667242576	1.50581429622835e-8	0.039548219516006615	1.4456447037474292e-8	-0.005967848499070039	2.1679585718735793e-7	0.016558068918723703	5.1759094619942864e-6	-0.04749415302534436	0.00016478881074947599	0.11075655263573081	3.207294049167575e-7	-0.016203611446194532	5.747037913697219e-7	0.046999500523400524	4.368659654900843e-5	-0.13321934441057925	0.001325674177595909
269.6931818181818	0.35957011660163474	1.4044447871622949e-8	0.03935296501182444	1.3989806154485486e-8	-0.005713671586657043	2.111293847271595e-7	0.015876760097752074	4.7355701638666175e-6	-0.04636431559365421	0.0001480874412370483	0.10989148072745877	3.555985837422838e-7	-0.01539451665029891	4.891948707255451e-7	0.04504210566528239	4.031528320783724e-5	-0.1291326342397665	0.001173900971233177
271.713303030303	0.360740141700317	1.1658915983058878e-8	0.03915947859183252	1.1800001095690447e-8	-0.005451598260044854	1.8017041532713548e-7	0.015077059115110309	3.956399860839552e-6	-0.04561089224550595	0.00013564886653614973	0.10899311670929221	3.2489416973542797e-7	-0.01462807046120588	4.0241222860842186e-7	0.04268380417429825	3.381880789246562e-5	-0.12618887950373647	0.001057777096187487
273.7334242424243	0.36188910019298304	8.665899416619672e-9	0.03896827943353717	8.65285687271221e-9	-0.005183228889234158	1.333291042728241e-7	0.014174547755393382	3.0234919323549245e-6	-0.04515011785791348	0.00012769336363020896	0.10806294481344421	2.4041706524376086e-7	-0.013904050654245256	3.261062691841474e-7	0.03995413293101894	2.5672989187903884e-5	-0.124154514671809	0.0009803732218043341
275.7535454545455	0.3630150346123924	6.050617986738133e-9	0.03878090862545095	5.641383379669581e-9	-0.004912875203770241	8.48281944171776e-8	0.013202812584592157	2.1628375561188914e-6	-0.04489822730789082	0.00012390595989624615	0.10711597625591744	1.389648782518053e-7	-0.013222235004747	2.690688009857889e-7	0.03696586922816289	1.793012006362908e-5	-0.12279597421330411	0.0009401409986847171
277.77366666666666	0.3641159831188724	4.626577870822516e-9	0.0385989102041716	3.7224164300040868e-9	-0.004644856755131291	4.7568370298917925e-8	0.012195492110238352	1.5585316965566442e-6	-0.04477145547245188	0.00012346245695764898	0.10616741712669696	5.877763253205295e-8	-0.012582401288040957	2.3617125888257558e-7	0.0338329895460028	1.2317616864705859e-5	-0.1218796925975416	0.0009310375052848986
279.7937878787879	0.3651899838727506	4.880835641694229e-9	0.03842382820629695	3.523277107805441e-9	-0.004383493094795504	3.063010929382805e-8	0.011186224839863673	1.3229161978702131e-6	-0.04468603722861061	0.00012510435388408552	0.10523247351576782	2.9554133719296697e-8	-0.011984327279456988	2.2791783326927934e-7	0.03066947036481149	9.93861960527643e-6	-0.12117210429384126	0.0009430771034414771
281.8139090909091	0.3662350750343547	6.8881381112890016e-9	0.03825720666842484	5.226880308843257e-9	-0.0041331037742411035	3.7735250740312276e-8	0.01020864928099994	1.4803365356586711e-6	-0.04455820745338097	0.0001272626697385413	0.10432635151311513	6.597160124790951e-8	-0.011427790754325009	2.4051350647602726e-7	0.027589288164862016	1.110532733587662e-5	-0.12043964377152311	0.000963310702821675
283.8340303030303	0.36724929476401225	1.0293467691474941e-8	0.038100589627153056	8.534745307195173e-9	-0.003898008344946275	6.666052487251237e-8	0.009296403941178848	1.9644035916259597e-6	-0.0443042010237769	0.0001282306654714843	0.10346425720872389	1.6454376329380207e-7	-0.010912569487974866	2.6644699639857815e-7	0.0247064194264271	1.529830441944529e-5	-0.11944874549990694	0.0009772324342989182
285.8541515151515	0.36823068122205094	1.4362993271974508e-8	0.03795552111907944	1.2707908347541044e-8	-0.00368252635838924	1.0960304156096751e-7	0.008483127327932199	2.6287604513763866e-6	-0.043840252816812364	0.00012638546516216095	0.10266139669257922	3.038174147211133e-7	-0.010438441255736477	2.955886073490429e-7	0.02213484062977978	2.1251757716027377e-5	-0.11796584394831273	0.0009706137322536463
287.87427272727274	0.36917727256879806	1.8103426615431528e-8	0.03782354518080178	1.6685737263015936e-8	-0.0034909773660481893	1.5449773886082872e-7	0.007802457948791702	3.271354225297894e-6	-0.043082597709501326	0.00012045857660701839	0.10193297605466617	4.479074380335395e-7	-0.010005183832939694	3.1680298812706777e-7	0.019988528255192803	2.7164784676171857e-5	-0.11575737358606025	0.0009317648257994064
289.8943939393939	0.37008710696458164	2.044978426962806e-8	0.03770620584891794	1.928264811873948e-8	-0.0033276809194013397	1.872867913676152e-7	0.007288034311289144	3.6722128925327913e-6	-0.04194747057885772	0.00010985531125525594	0.10129420138496983	5.533702873304144e-7	-0.009612574994914419	3.200767973114674e-7	0.018381458782939175	3.103859234302152e-5	-0.11258976888246955	0.000854223638934183
291.91451515151516	0.370958222569729	2.0521554996744737e-8	0.0376050471600257	1.946272388093306e-8	-0.003196956569926886	1.9514097838052385e-7	0.006973494922956253	3.6447271680363766e-6	-0.040351106301895465	9.502310349150482e-5	0.10076027877347525	5.794159352674087e-7	-0.009260392516990516	2.9916127577230416e-7	0.017427608693291706	3.1139687263098686e-5	-0.10822946430686026	0.0007398720996170026
293.9346363636364	0.37178865754456786	1.7947272719903254e-8	0.03752161315072289	1.669223511166847e-8	-0.0031031238691030397	1.7063301187328502e-7	0.0068924782913248	3.100437392723022e-6	-0.038209739755628545	7.786872926563714e-5	0.10034641431016744	5.0145828302203e-7	-0.008948414174497873	2.547297264034392e-7	0.017240954466523316	2.6589036305782236e-5	-0.10244289432855241	0.0006024798577697957
295.9547575757576	0.3725764500494255	1.3257494986599623e-8	0.03745744785760731	1.1370062689238427e-8	-0.003050502368408003	1.1686282427256771e-7	0.007078622923926523	2.1273254467000923e-6	-0.03543960581707097	6.222442406970209e-5	0.10006781408503156	3.28004033263648e-7	-0.00867641774276638	1.980499010755207e-7	0.01793547258290688	1.80771983914809e-5	-0.09499649341686604	0.0004716754122045115
297.97487878787877	0.37331963824463	8.346186949526098e-9	0.037414095317276796	5.336022554136349e-9	-0.0030434116193199796	5.353481604393045e-8	0.007565567328293175	1.0816116855893226e-6	-0.03195693936323666	5.4362900261990036e-5	0.09993968418805266	1.2088002612835513e-7	-0.008444180997125914	1.5517129480943113e-7	0.019625139522715267	8.705427128497827e-6	-0.08565669604112094	0.00039734464647548273
299.995	0.37401626029050855	7.00051086432703e-9	0.03739309956632915	2.4570924806775988e-9	-0.0030861711733171757	2.3987063085321402e-8	0.00838695001195653	6.930568999360402e-7	-0.02767797527113944	6.356126373822753e-5	0.09997723070921576	1.879903819845736e-8	-0.008251481712906345	1.7162734717018503e-7	0.022423931766221438	4.952744358590225e-6	-0.07418993667063666	0.0004544567736570756

